Components and singularities of Quot schemes and varieties of commuting matrices

We investigate the variety of commuting matrices. We classify its components for any number of matrices of size at most 7. We prove that starting from quadruples of size 8 matrices, this scheme has generically nonreduced components, while up to degree 7 it is generically reduced. Our approach is to recast the problem as deformations of modules and generalize an array of methods: apolarity, duality and Bia\l{}ynicki-Birula decompositions to this setup. We include a thorough review of our methods to make the paper self-contained and accessible to both algebraic and linear-algebraic communities. Our results give the corresponding statements for the Quot schemes of points, in particular we classify the components of $Quot_d(O_{\mathbb{A}^n}^{\oplus r})$ for $d\leq 7$ and all $r$, $n$.

==> anc/MatricesAndQuot.m2 <==
newPackage(
    "MatricesAndQuot",
    Version => "0.3",
    Date => "25 June 2021",
    Authors => {
        {Name => "Joachim Jelisiejew", Email => "jjelisiejew@gmail.com"}
    },
    Headline => "Helper functions to analyse commuting matrices and points of Quot schemes",
    DebuggingMode => false,
    PackageImports => {"InverseSystems"}
)

export{
    "hf",
    "posPart",
    "negPart",
    "evalAtOne",
    "freeModule",
    --
    "tangentToQuot",
    "obstructionAtQuot",
    "tangentToAbstractDef",
    "trivialTangents",
    "isSmoothOnElementary",
    "ModuleFromMatrices",
--    "CustomModuleBasis",
    "MatricesFromModule",
    "inverseSystemForModule",
    --
    "augmentedModule",
    "augmentedModuleAtInfty",
    "augmentedModuleAtZero",
    "limitOfTorus",
    "limitOfTorusAtInfty",
    "limitOfTorusAtZero",
    "hfForNonhomogeneous",
    "hfForNonhomogeneousAtZero",
    "trivialTangentsForNonhomogeneous",
    "primaryObstruction",
    "jointCommutator",
    "tangentSpaceToCommMat",
    "tangentSpaceToParabolicCommMat",
    "checkRestriction"
}

--protect CustomModuleBasis

hf = method()
hf(Module) := M -> (assert (dim M == 0); numerator reduceHilbert hilbertSeries M);

-- helper functions for computing with Hilbert functions
evalAtOne = method()
evalAtOne(RingElement) := series -> sub(series, matrix{{1}});

posPart = method()
posPart(RingElement) := series -> (sum select(terms series, x->(first degree x >= 0)))

negPart = method()
negPart(RingElement) := series -> (sum select(terms series, x->(first degree x < 0)))

freeModule = method(TypicalValue=>Module)
freeModule(List, Ring) := (degSeq, P) -> directSum(for i in degSeq list P^{i}^1);

tangentToQuot = method(TypicalValue=>Module)
tangentToQuot(Module) := M -> (Hom(image relations M, M));

obstructionAtQuot = method(TypicalValue=>Module)
obstructionAtQuot(Module) := M -> (Ext^2(M, M));

tangentToAbstractDef = method(TypicalValue=>Module)
tangentToAbstractDef(Module) := M -> (Ext^1(M, M));

trivialTangents = method()
trivialTangents(RingElement, ZZ) := (hfunction, embdim) -> (evalAtOne negPart hfunction == embdim)
trivialTangents(Module) := M -> trivialTangents(hf tangentToQuot M, dim ring M)


printVerbose = (o,str) -> (if o.Verbose then print str);

isSmoothOnElementary = method(Options => {Verbose => true}, TypicalValue=>Boolean);
--- smoothness by vanishing of positive part of Ext^1
isSmoothOnElementary(Module) := o -> (M) -> (
    S := ring M;
    printVerbose(o,"Checking negative tangents");
    if not trivialTangents(M) then return false;
    printVerbose(o,"Checking ext grading");
    ress := posPart hf Ext^2(M, M);
    if ress != 0 then(
        printVerbose(o, ("Non negative obstructions present: Hilbert function "|toString(ress)));
        return false;
    );
    return true;
);

freeModule := (degSeq, P) -> directSum(for i in degSeq list P^{i}^1);

ModuleFromMatrices = method(Options=>{Verbose => true, Degrees=> false}, TypicalValue=> Module);
ModuleFromMatrices(List, Ring) := o -> (matrixList, R) -> (
    if dim R != #matrixList then (
        print "The dimension of the given ring must equal the number of matrices";
    );
    assert(dim R == #matrixList);
    m := #(entries matrixList_0); -- embedding dimension
    idMatrix := sub(diagonalMatrix toList (m:1), R);
    kk := coefficientRing R;
    --- check if we are given a degree seq
    homogeneous := (o.Degrees =!= false); -- here, we consider homogeneous modules
    if homogeneous then (
        degSeq := o.Degrees;
        degSeqPlusOne := for el in degSeq list el+1;
    );
    syzygies := for i in 0..(dim R)-1 list (
        nonGradedMatrix := (sub(matrixList_i, R) - (R_i * idMatrix));
        if homogeneous then (
            GradedMatrix := map(freeModule(degSeqPlusOne, R), freeModule(degSeq, R), nonGradedMatrix);
            GradedMatrix
        ) else (
            nonGradedMatrix
        )
    );
    return cokernel fold(syzygies, (x, y) -> x|y)
);


augmentedModule = method(Options=>{Verbose => true});
augmentedModule(Module) := o -> (M) -> (
    AmbientRing := ring M;
    kk := coefficientRing AmbientRing;
    xx := getSymbol "xx";
    usymb := getSymbol "u";
    -- Introduce degrees + new negatively-graded variable
    degList := (toList apply(degrees AmbientRing, x->first x)) | {-1};
    -- Ambient Ring Augmented
    ARA := kk[xx_1 .. xx_(dim AmbientRing), usymb, Degrees=>degList];
    u := ARA_(dim ARA - 1);
    inj := map(ARA, AmbientRing, for i in 0..(dim AmbientRing)-1 list(u^(first degree AmbientRing_i)*ARA_i));
    proj := map(AmbientRing, ARA, gens AmbientRing | {0});
    mat := inj relations M;
    Maug := ARA^(rank target mat)/saturate(image map(ARA^(rank target mat), ARA^(rank source mat), mat), ideal{u});
    -- dimension should be 1, as we act by torus
    if (dim(Maug) != 1) then (
        printVerbose(o, "Dimension of homogenization not one");
        printVerbose(o, "but equal to" | toString dim Maug);
    );
    assert(dim(Maug) == 1);
    Mres := (proj**Maug);
    assert((dim(Mres) == 0) and (degree Mres == degree M));
    return (Maug, proj);
);
augmentedModuleAtInfty = augmentedModule;

augmentedModuleAtZero = method(Options=>{Verbose => true});
augmentedModuleAtZero(Module) := o -> (M) -> (
    AmbientRing := ring M;
    kk := coefficientRing AmbientRing;
    xx := getSymbol "xx";
    usymb := getSymbol "u";
    -- Introduce degrees + new negatively-graded variable
    degList := (toList apply(degrees AmbientRing, x->first x)) | {1};
    -- Ambient Ring Augmented
    ARA := kk[xx_1 .. xx_(dim AmbientRing), usymb, Degrees=>degList];
    u := ARA_(dim ARA - 1);
    inj := map(ARA, AmbientRing, for i in 0..(dim AmbientRing)-1 list ARA_i);
    proj := map(AmbientRing, ARA, gens AmbientRing | {0});
    mat := homogenize(inj relations M, u);
    Maug := ARA^(rank target mat)/saturate(image map(ARA^(rank target mat), ARA^(rank source mat), mat), ideal{u});
    -- dimension should be 1, as we act by torus
    if (dim(Maug) != 1) then (
        printVerbose(o, "Dimension of homogenization not one");
        printVerbose(o, "but equal to" | toString dim Maug);
    );
    assert(dim(Maug) == 1);
    Mres := (proj**Maug);
    assert((dim(Mres) == 0) and (degree Mres == degree M));
    return (Maug, proj);
);

limitOfTorus = method();
limitOfTorus(Module) := (M) -> (
    (Maug, proj) := augmentedModule M;
    return (proj ** Maug);
);
limitOfTorusAtInfty = limitOfTorus;

limitOfTorusAtZero = method();
limitOfTorusAtZero(Module) := (M) -> (
    (Maug, proj) := augmentedModuleAtZero M;
    return (proj ** Maug);
);

-- compute the nonnegative part of the tangent space, even for nonhomogeneous M
hfForNonhomogeneous = method(Options=>{Verbose=>true});
hfForNonhomogeneous(Module) := o -> (M) -> (
    (Maug, proj) := augmentedModule M;
    TgSpace := tangentToQuot Maug;
    printVerbose(o, "Limiting tangent space");
    printVerbose(o, hf (proj**TgSpace));
    return hf (proj**TgSpace);
);
-- compute the nonpositive part of the tangent space, even for nonhomogeneous M
hfForNonhomogeneousAtZero = method(Options=>{Verbose=>true});
hfForNonhomogeneousAtZero(Module) := o -> (M) -> (
    (Maug, proj) := augmentedModuleAtZero M;
    TgSpace := tangentToQuot Maug;
    printVerbose(o, "Limiting tangent space");
    printVerbose(o, hf (proj**TgSpace));
    return hf (proj**TgSpace);
);

trivialTangentsForNonhomogeneous = method();
trivialTangentsForNonhomogeneous(Module) := (M) -> (
    return (dim ring M == evalAtOne negPart hfForNonhomogeneous M);
);


--MatricesFromModule = method(TypicalValue=> List, Options=>{CustomModuleBasis=>{}});
MatricesFromModule = method(TypicalValue=> List, Options=>{});
MatricesFromModule(Module) := opts -> M -> (
    assert (dim M == 0);
    b := rsort basis M;
--    if #(opts#CustomModuleBasis) != 0 then (
--        assert #(opts#CustomModuleBasis) == degree M;
--        b = transpose matrix (opts#CustomModuleBasis);
--    );
    Mtmp := cokernel gens kernel b;
    return (b, for el in gens ring M list
        lift(matrix map(Mtmp, Mtmp, diagonalMatrix toList ((degree M):el)), coefficientRing ring M));
);

-- the columns of the matrix L correspond to elements of module
inverseSystemForModule = method(TypicalValue => Module);
inverseSystemForModule(Matrix) := L -> (
    if #L == 0 then error("Non empty list necessary!");
    freeMod := target(L);
    S := ring freeMod;
    r := rank freeMod;
--    xx := value("xx");
--    ee := value("ee");
    dummyRng := (coefficientRing S)[(value("xx"))_1 .. (value("xx"))_(dim S), (value("ee"))_0 .. (value("ee"))_(r-1)];
    inj := map(dummyRng, S, (gens dummyRng)_{0..(dim S)-1});
    proj := map(S, dummyRng, gens S | (toList(r:0)));
    linPart := el -> sum for i in 0..(r-1) list (value("ee"))_i*sub(contract((value("ee"))_i, el), for i in 0..(r-1) list (value("ee"))_i => 0);
    toMatrix := Mat -> (transpose matrix for el in flatten entries Mat list for i in 0..r-1 list proj(contract((value("ee"))_i, el)));
    univElements := toList apply(entries transpose L, x->sum for i in 0..r-1 list (value("ee"))_i*inj(x_i));
    return cokernel toMatrix mingens ideal apply(flatten entries mingens intersect(inverseSystem(matrix{univElements}, DividedPowers=>true), ideal((value("ee"))_0 .. (value("ee"))_(r-1))), linPart);
);



composeMap = (F0, F1) -> (
    (res F0)_0 * (res F1)_1
);
bracketMap = (F0, F1) -> (
    composeMap(F0, F1) + composeMap(F1, F0)
);

-- the primaryObstruction is a bilinear form (TangentSpace) x (TangentSpace) -> (ObstructionSpace)
-- the function calculates it for the given module and degree (-1) tangents
primaryObstruction = method();
primaryObstruction(Module) := Minput -> (
    assert(dim Minput == 0);
    assert(isHomogeneous Minput);
    M := cokernel ((res Minput).dd_1);
    kk := coefficientRing ring M;
    K := image relations M;
    homs := Hom(K, M);
    basisHoms := basis(-1, homs);
    homNo := rank source basisHoms;
    gh := idx -> homomorphism (basisHoms_{idx});
    -- built Sym^2(TangentSpace)
    sqHoms := (ring M)^{2}^(binomial(homNo+1, 2));
    FModule := (target presentation M) ** (dual (res M)_2);
    ExtMod := M ** (cokernel transpose ((res K).dd_1));
    po := (F0, F1) -> ( -- PrimaryObstruction map
        lst := flatten entries bracketMap(F0, F1);
        return sum for i in 0..#lst-1 list lst_i * FModule_i;
    );
    --
    m := matrix flatten for i in 0..homNo - 1 list for j in 0..homNo - 1 list
        (
        if i > j then continue;
		(if i == j then 1/2 else 1) * po(gh(i), gh(j))
	);
    -- primaryObstructionMap in coordinates
    pomap := map(FModule, sqHoms, m);
    assert isHomogeneous pomap;
    kern := basis(-2, kernel(inducedMap(ExtMod, FModule) * pomap));
    t := getSymbol("tt");
    homRng := kk[t_1 .. t_homNo];
    oId := ideal ((gens ((ideal gens homRng)^2)) * super basis kernel dual lift(matrix super kern, kk));
    return oId;
);

commuteEquations := A -> (
    assert(rank source A == rank target A); -- quadratic n \times n matrix
    n := rank source A;
    return matrix flatten for i in 0..n-1 list for k in 0..n-1 list -- produce the (i,k) position of commutator
            (flatten for j in 0..n-1 list for k' in 0..n-1 list -- produce the (i,k) position of A*X
                if k' != k then 0 else A_(i, j)
            )
            -
            (flatten for i' in 0..n-1 list for j in 0..n-1 list -- produce the (i,k) position of X*A
                if i' != i then 0 else A_(j, k)
            );
);

-- matrix functions
-- sizes of matrices, everywhere Atuple is supposed to be a tuple of quadratic matrices of the same size
siz = (Atuple) -> (
    assert(rank source Atuple_0 == rank target Atuple_0);
    return rank source Atuple_0;
);
len = (Atuple) -> (siz(Atuple))^2 * #Atuple;
-- hashing function turns a tuple into a list
hsh = (Atuple, i, a, b) -> (
    d := siz(Atuple);
--    n := #Atuple;
    return d^2*i + d*a + b;
);
unhsh = (lst, d, n) -> (
    assert(d^2*n == #lst);
    return for j in 0..n-1 list
        matrix for k in 0..d-1 list for l in 0..d-1 list lst_(d^2*j+d*k+l);
);
--- a list with prescribed single non-zero entry
singleEntry = (len, pos, el) -> (
    assert(0 <= pos and pos < len);
    return ((toList((pos) : 0)) | {el} | (toList((len-pos-1) : 0)));
);

productZjAiPositionkl = (Atuple, i, j, k, l) -> sum for a in 0..siz(Atuple)-1 list singleEntry(len(Atuple), hsh(Atuple, i, k, a), (Atuple_j)_(a, l))
productAiZjPositionkl = (Atuple, i, j, k, l) -> sum for a in 0..siz(Atuple)-1 list singleEntry(len(Atuple), hsh(Atuple, i, a, l), (Atuple_j)_(k, a))
commutingConditionAZPositionkl = (A, k, l) -> productAiZjPositionkl({A}, 0, 0, k, l) - productZjAiPositionkl({A}, 0, 0, k, l)
tangentConditionAiZjPositionkl = (Atuple, i, j, k, l) -> (
    return productAiZjPositionkl(Atuple, i, j, k, l) - productAiZjPositionkl(Atuple, j, i, k, l) - productZjAiPositionkl(Atuple, i, j, k, l) + productZjAiPositionkl(Atuple, j, i, k, l);
);

lowerLeftCornerZeroConditions = (a, b, Atuple) -> (
    return matrix flatten for i in 0..#Atuple-1 list
            flatten for aidx in siz(Atuple)-a..siz(Atuple)-1 list
                for bidx in 0..b-1 list
                    singleEntry(len(Atuple), hsh(Atuple, i, aidx, bidx), 1);
);

tangentConditions = Atuple -> (
    if #Atuple <= 1 then -- no conditions
        return matrix{singleEntry(len(Atuple), 0, 0)}; -- dummy one-row zero matrix
    return matrix flatten for i in 0..#Atuple - 1 list
        flatten for j in 0..i-1 list
            flatten for k in 0..siz(Atuple)-1 list
                for l in 0..siz(Atuple) - 1 list
                    tangentConditionAiZjPositionkl(Atuple, i, j, k, l)
);
tangentSpaceToCommMat = method();
tangentSpaceToCommMat(List) := Atuple -> (
    sp := kernel tangentConditions Atuple;
    b := basis(sp);
    return for i in 0..(rank b) - 1 list (
        unhsh(entries b_i, siz(Atuple), #Atuple)
    );
);

tangentSpaceToParabolicCommMat = method();
tangentSpaceToParabolicCommMat(List, ZZ, ZZ) := (Atuple, a, b) -> (
    assert(1 <= a and a <= siz(Atuple) and 1 <= b and b <= siz(Atuple));
    sp := kernel matrix{{tangentConditions Atuple}, {lowerLeftCornerZeroConditions(a, b, Atuple)}};
    bb := basis(sp);
    return for i in 0..(rank bb) - 1 list (
        unhsh(entries bb_i, siz(Atuple), #Atuple)
    );
);

jointCommutatorConditions = Atuple -> (
    return matrix flatten for i in 0..#Atuple - 1 list
            flatten for k in 0..siz(Atuple)-1 list
                for l in 0..siz(Atuple) - 1 list
                    commutingConditionAZPositionkl(Atuple_i, k, l)
);

jointCommutator = method();
jointCommutator(List) := Atuple -> (
    sp := kernel jointCommutatorConditions Atuple;
    b := basis(sp);
    return for i in 0..(rank b) - 1 list (
        (unhsh(entries b_i, siz(Atuple), 1))_0
    );
);

restrictToCorner = (mat, m) -> (
    r := rank source mat;
    return mat_{m .. r - 1}^{0..m - 1};
);

checkRestriction = method();
checkRestriction(List, ZZ) := (Atuple, m) -> (
    tg := tangentSpaceToParabolicCommMat(Atuple, siz(Atuple) - m, m);
    tgtrimmed := for el in tg list for mat in el list restrictToCorner(mat, m);
    return ((rank source Atuple_0) - m) * m * (#Atuple) == rank matrix for el in tgtrimmed list flatten for mat in el list flatten entries mat;
);

--commonCommutator = method();
--commonCommutator(List) := L -> (
--    assert(#L > 0);
--    assert(rank source L_0 == rank target L_0);
--    n := rank source L_0;
--    return apply(entries transpose super basis kernel matrix for el in L list {commuteEquations el}, x->matrix for i in 0..n-1 list for j in 0..n-1 list x_(n*i+j));
--)
--commonCommutator(Matrix) := M -> commonCommutator({M});

TEST ///
    -- testing helper functions: hf (Hilbert function), posPart, negPart, evalAtOne, tangentToHilbert
    kk = ZZ/2;
    S = kk[x, y, z];
    I = ideal{x^2, y^2, z^2};
    ress = hf (S^1/I);
    t = (gens ring ress)_0;
    assert(ress == 1 + 3*t + 3*t^2 + t^3);
    assert(posPart ress == 1 + 3*t + 3*t^2 + t^3);
    assert(posPart (t^(-2)*ress) == 3 + t);
    assert(negPart (t^(-2)*ress) == t^(-2) + 3*t^(-1));
    assert(evalAtOne ress == 8);
    --
    res2 = tangentToQuot(S^1/I);
    assert (hf res2 == 3*t^(-2) + 9*t^(-1) + 9 + 3*t);
    assert not trivialTangents(S^1/I);
///

TEST ///
    -- testing main functions except is smooth on elementary
	----- KLEMEN 7-degree EXAMPLE ---------------
	kk = ZZ/1009;
	S = kk[x_1 .. x_5];
	svmr = singleValueMatrixRow = (len, pos, val) -> (for i in 1..len list if i == pos then val else 0);
	somr = singleOneMatrixRow = (len, pos) -> (singleValueMatrixRow(len, pos, 1));
	som = singleOneMatrix = (len, posx, posy) -> (matrix for i in 1..len list if i == posx then somr(len, posy) else zeros(len));
	zeros = len -> (for i in 1..len list 0);
	--
	m1 = transpose matrix{somr(7, 2), somr(7, 3), zeros(7), somr(7, 6), somr(7, 7), zeros(7), zeros(7)};
	m3 = transpose som(7, 5, 3);
	m4 = transpose som(7, 5, 6);
	m5 = transpose som(7, 5, 7);
	m2 = transpose matrix{
		somr(7, 4),
		somr(7, 6),
		zeros(7),
		{0, 0, -462, 0, 0, -286, -156}, -- some random values
		zeros(7), zeros(7), zeros(7)
	};
	M = ModuleFromMatrices({m1, m2, m3, m4, m5}, S, Degrees=>{0, -1, -2, -1, -1, -2, -2});
	assert(isHomogeneous M);
	ress = hf M;
    t = (gens ring ress)_0;
    assert(ress == t^(-1) + 3 + 3*t);
	assert(hf tangentToQuot M == 5*t^(-1) + 18 + 8*t);
	assert(trivialTangents M);
	M' = ModuleFromMatrices({m1, m2, m3, m4, m5}, S);
	assert(hf M' == 7);
///

TEST ///
    assert(jointCommutator {matrix{{1, 0}, {3, 1}}, matrix{{1, 0}, {0, 1}}} == {matrix {{0, 0}, {1, 0}}, matrix {{1, 0}, {0, 1}}});
    -- the first non-principal component and its smooth point
    assert(24 == #tangentSpace {
    matrix{{0, 0, 1, 0},{0, 0, 0, 0},{0, 0, 0, 0},{0, 0, 0, 0}},
    matrix{{0, 0, 0, 1},{0, 0, 0, 0},{0, 0, 0, 0},{0, 0, 0, 0}},
    matrix{{0, 0, 0, 0},{0, 0, 1, 0},{0, 0, 0, 0},{0, 0, 0, 0}},
    matrix{{0, 0, 0, 0},{0, 0, 0, 1},{0, 0, 0, 0},{0, 0, 0, 0}}
});
///

---------------------------------------------
end


restart
loadPackage "MatricesAndQuot"
check oo


==> anc/VerifyComputationsInArticle.m2 <==
loadPackage("MatricesAndQuot", Reload=>true);

-- this file contains the code necessary to verify the assertions made in "Components and Singularities of Commuting Varieties and Quot Schemes" by Joachim Jelisiejew and Klemen Sivic



--- helper function: a list of length len with all entries zero except for position pos (counter from 0) where we put element el
singleEntry = (len, pos, el) -> (
    assert(0 <= pos and pos < len);
    return ((toList((pos) : 0)) | {el} | (toList((len-pos-1) : 0)));
);
QQ[e_1 .. e_7]; -- for tensor notation


--- Elementary Components Listed for d <= 7
-- we verify two conditions:
-- * the tangent space is minimal, which already implies a component
-- * the joint commutator is minimal, which implies that the loci for higher number of matrices will be components as well


--- 4 x 4 square zero, m = 2, Example 6.1
(d, m) = (4, 2);
MatE = matrix{
{0, 0, e_1, e_2},
{0, 0, e_3, e_4},
{0, 0, 0, 0},
{0, 0, 0, 0}
};
tuple = for el in {e_1, e_2, e_3, e_4} list lift(diff(el, MatE), QQ);
assert(#tangentSpaceToCommMat tuple ==  (#tuple + 1) * m * (d-m) + #tuple);
assert(#jointCommutator tuple == m*(d-m)+1);


--- 5 x 5 square zero, m = 2, Example 6.2
(d, m) = (5, 2);
MatE = matrix{
{0, 0, e_1, e_2, e_3},
{0, 0, e_4, e_1+e_5, e_2},
{0, 0, 0, 0, 0},
{0, 0, 0, 0, 0},
{0, 0, 0, 0, 0}
};
tuple = for el in {e_1, e_2, e_3, e_4, e_5} list lift(diff(el, MatE), QQ);
assert(#tangentSpaceToCommMat tuple ==  (#tuple + 1) * m * (d-m) + #tuple);
assert(#jointCommutator tuple == m*(d-m)+1);



--- 6 x 6 square zero, m = 3, Example 6.3
(d, m) = (6, 3);
MatE = matrix{
{0, 0, 0, e_1, e_2, e_3},
{0, 0, 0, e_4, e_1+e_5, e_2},
{0, 0, 0, e_6, e_4, e_1+e_5},
{0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0}
};
tuple = for el in {e_1, e_2, e_3, e_4, e_5, e_6} list lift(diff(el, MatE), QQ);
assert(#tangentSpaceToCommMat tuple ==  (#tuple + 1) * m * (d-m) + #tuple);
assert(#jointCommutator tuple == m*(d-m)+1);


--- 6 x 6 square zero, m = 2, Example 6.4
(d, m) = (6, 2);
MatE = matrix{
{0, 0, e_1, e_2, e_3, e_4},
{0, 0, e_5, e_1+e_6, e_2, e_3},
{0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0}
};
tuple = for el in {e_1, e_2, e_3, e_4, e_5, e_6} list lift(diff(el, MatE), QQ);
assert(#tangentSpaceToCommMat tuple ==  (#tuple + 1) * m * (d-m) + #tuple);
assert(#jointCommutator tuple == m*(d-m)+1);


--- 7 x 7 square zero, m = 3, Example 6.5
(d, m) = (7, 3);
MatE = matrix{
{0, 0, 0, e_1, e_2, e_3, 0},
{0, 0, 0, e_4, e_1, e_2+e_5, e_3},
{0, 0, 0, 0, e_4, e_1, e_2+e_5},
{0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0}
};
tuple = for el in {e_1, e_2, e_3, e_4, e_5} list lift(diff(el, MatE), QQ);
assert(#tangentSpaceToCommMat tuple ==  (#tuple + 1) * m * (d-m) + #tuple);
assert(#jointCommutator tuple == m*(d-m)+1);


--- 7 x 7 square zero, m = 2, Exammple 6.6
(d, m) = (7, 2);
MatE = matrix{
{0, 0, e_1, e_2, e_3, e_4, e_5},
{0, 0, e_6, e_1+e_7, e_2, e_3, e_4},
{0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0}
};
tuple = for el in {e_1, e_2, e_3, e_4, e_5, e_6, e_7} list lift(diff(el, MatE), QQ);
assert(#tangentSpaceToCommMat tuple ==  (#tuple + 1) * m * (d-m) + #tuple);
assert(#jointCommutator tuple == m*(d-m)+1);


--- 7 x 7 non square zero, Exammple 6.7
MatE = matrix{
{0, 0, 0, e_1, 0, e_3, 0},
{0, 0, 0, e_2, e_1, e_4, 0},
{0, 0, 0, 0, e_2, e_5, 0},
{0, 0, 0, 0, 0, 0, e_1},
{0, 0, 0, 0, 0, 0, e_2},
{0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0}};
tuple = for el in {e_1, e_2, e_3, e_4, e_5} list lift(diff(el, MatE), QQ);
assert(#tangentSpaceToCommMat tuple == 71);
assert(#jointCommutator tuple == 6 + 2 + 1);





--- Cube Zero Theorem, subcase at the end of Case 1.
MatE = matrix{
{0, 0, 0, e_3, e_1, 0, 0},
{0, 0, 0, e_4, e_2, e_1, 0},
{0, 0, 0, 0, 0, e_2, 0},
{0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, e_1},
{0, 0, 0, 0, 0, 0, e_2},
{0, 0, 0, 0, 0, 0, 0}};
tuple = for el in {e_1, e_2, e_3, e_4} list lift(diff(el, MatE), QQ);
assert(#tangentSpaceToCommMat tuple == 66);


--- Cube Zero Theorem, exceptional subcase at the end of Case 2.
MatE = matrix{
{0, 0, e_2, e_1, 0, 0, 0},
{0, 0, e_3, 0, e_1, 0, e_4},
{0, 0, 0, 0, 0, e_1, 0},
{0, 0, 0, 0, 0, e_2, e_1},
{0, 0, 0, 0, 0, e_3, 0},
{0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0}};
tuple = for el in {e_1, e_2, e_3, e_4} list lift(diff(el, MatE), QQ);
--- check that the tuple has tangent space dimension equal to the dimension of the principal component
assert(#tangentSpaceToCommMat tuple == 66);
assert(#jointCommutator tuple == 8);
assert(rank(matrix{
    flatten entries diagonalMatrix{1, 1, 1, 1, 1, 1, 1},
    flatten entries tuple_0,
    flatten entries tuple_1,
    flatten entries tuple_2,
    flatten entries tuple_3,
    flatten entries (tuple_0^2),
    flatten entries (tuple_0*tuple_1),
    flatten entries (tuple_0*tuple_2)
}) == 8); --- the unital algebra k[tuple] is (at least) 8-dimensional. It is exactly such thanks to the above computation of jointCommutator




--- Square Zero Theorem, case (b)
for d in 5..7 do (
        x = matrix(QQ, {{0, 1, 1} | toList(d-3 : 0), {-1, 0, 0, 1} | toList(d-4 : 0)} | (for i in 3..d-1 list singleEntry(d, i, 1)) | {{0, 0, -1} | toList(d-3 : 0)});
        tuple = for i in 1..d-1 list x^i;
        assert(#tangentSpaceToParabolicCommMat(tuple, d-2, 2) == (d + (d-1) - 1) * d - 2*(d-2));
        -- smooth pt of upper triangular locus
        assert(checkRestriction(tuple, 2));
         -- tangent to the restriction map pi is surjective
);
--- Square Zero Theorem, case (c)
d = 6;
x = matrix(QQ, {
{0, 1, 0, 1, 0, 0},
{0, 0, 1, 0, 1, 0},
{1, 0, 0, 0, 0, 1},
{0, 0, 0, 0, 1, 0},
{0, 0, 0, -1, 0, 0},
{0, 0, 0, 0, 0, -1}});
tuple = for i in 1..d-1 list x^i;
assert(#tangentSpaceToParabolicCommMat(tuple, d-3, 3) == (d + (d-1) - 1) * d - 3*(d-3));
assert(checkRestriction(tuple, 3));

--- Square Zero Theorem, case (d)
d = 7;
X = matrix{
{e_3 + e_4, 0, 0, 0, 0, 0, 0},
{0, e_2 + e_4, 0, 0, 0, 0, 0},
{0, 0, e_1 + e_4, 0, 0, 0, 0},
{0, 0, 0, 0, 0, e_2, e_1},
{0, 0, 0, 0, 0, e_4, e_3},
{0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0}};
g = matrix(QQ, {
{1, 0, 0, 0, 1, 0, 0},
{0, 1, 0, 1, 1, 0, 0},
{0, 0, 1, 1, 0, 0, 0},
{0, 0, 0, 1, 0, 0, 0},
{0, 0, 0, 0, 1, 0, 0},
{0, 0, 0, 0, 0, 1, 0},
{0, 0, 0, 0, 0, 0, 1}
});
tuple = for el in {e_1, e_2, e_3, e_4} list lift(g*diff(el, X)*inverse(g), QQ);
assert(#tangentSpaceToParabolicCommMat(tuple, 4, 3) == 66 - 12);
assert(checkRestriction(tuple, 3));

--- Assumptions I -- III for the nonreduced example
QQ[y_1 .. y_4];
M = cokernel matrix{{y_1, y_2, y_3, y_4, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, y_1, y_2, y_3, y_4, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, y_1, y_2, y_3, y_4}, {0, 0, y_4, y_1, y_2, 0, 0, 2*y_1+3*y_2+y_3+2*y_4, y_2+y_3, 2*y_1+3*y_2+5*y_3+5*y_4, 0, 0}};
-- Assumption I, almost by definition
assert(degree M == 8);
-- Assumption II
assert(degree tangentToQuot M == 64);
-- Assumption III
assert(dim primaryObstruction M == 4);
-- obstruction group concentrated in degree -2
assert(exponents numerator hilbertSeries(obstructionAtQuot M, Reduce=>true) == {{-2}});

